On panel-regular ~A_2 lattices

We study lattices on ~A_2 buildings that preserve types, act regularly on each type of edge, and whose vertex stabilizers are cyclic. We show that several of their properties, such as their automorphism group and isomorphism class, can be determined from purely combinatorial data. As a consequence we can show that the number of such lattices (up to isomorphism) grows super-exponentially with the thickness parameter q. We look in more detail at the 3295 lattices with q in {2,3,4,5}. We show that with one exception for each q these are all exotic. For the exotic examples we prove that the automorphism group of the lattice and of the building coincide, and that two lattices are quasi-isometric only if they are isomorphic.

==> difference_matrices.py <==
[...]
def eq_classes(reps, rel, verbose = True):
    result = set()
    while reps:
        rep = next(iter(reps))
        cls = rel(rep)
        result.add(frozenset(cls))
        reps -= cls
        if verbose:
            print('Representatives left: %d.' % len(reps))
    return result
[...]
diff_sets = {
    2 : (0, 1, 3), 
    3 : (0, 1, 4, 6), 
    4 : (0, 1, 4, 14, 16), 
    5 : (0, 1, 6, 18, 22, 29), 
[...]
class DiffSetFactory:
    def __init__(self, q):
        [(p,e)] = factorize(q)
        self.p = p
        self.e = e
        self.q = q
        self.delta = q**2 + q + 1
        self.add = tuple((1, x) for x in range(self.delta))
        self.mul = tuple((u, 0) for u in range(self.delta) if gcd(u, self.delta) == 1)
        self.aff = tuple((u, x) for u, _ in self.mul for _, x in self.add)
[...]
    def transform_diff_set(self, diff_set, trafo, ordered = False):
        ordered_diff_set = self.possibly_ordered(ordered)
        u, x = trafo
        return ordered_diff_set((u * d + x) % self.delta for d in diff_set)
    
    def orbit_diff_set(self, diff_set, trafos = None, ordered = False):
        if trafos == None:
            trafos = self.aff
        return set(self.transform_diff_set(diff_set, trafo, ordered) for trafo in trafos)

    def aut_diff_set(self, diff_set, frobenius_only = False):
        diff_set = tuple(sorted(diff_set))
        if not frobenius_only:
            return set(trafo for trafo in self.aff
[...]
    def difference_matrices(self, diff_set):
        return set(frozenset(tuple(row) for row in zip(diff_set, col1, col2))
                   for col1 in permutations(diff_set)
                   for col2 in permutations(diff_set))

    def transform_diff_mat(self, diff_mat, col_perm, trafo_triple):
        return frozenset(tuple((u * row[i] + x) % self.delta
                         for (u,x), i in zip(trafo_triple, col_perm))
                         for row in diff_mat)

    def diff_mat_diff_sets(self, diff_mat):
        return tuple(tuple(row[i] for row in diff_mat) for i in range(3))
    
    def orbit_diff_mat(self, diff_mat, col_perms = None, trafos = None):
        if col_perms == None:
            col_perms = permutations(range(3))
        if trafos == None:
            trafos = tuple(self.aut_diff_set(ds) for ds in self.diff_mat_diff_sets(diff_mat))
        return set(self.transform_diff_mat(diff_mat, perm, trafo_triple)
                   for perm in col_perms for trafo_triple in product(*trafos))
[...]
if __name__ == '__main__':
[...]
    dsf = DiffSetFactory(args.q)
    diff_set = min(tuple(sorted(ds)) for ds in dsf.orbit_diff_set(diff_sets[args.q]))
    mats = dsf.difference_matrices(diff_set)
    classes = eq_classes(mats, dsf.orbit_diff_mat)
[...]


==> hjelmslev.py <==
[...]
Adjacencies = collections.namedtuple('Adjacencies', 'below above adjacent')
[...]
class Hjelmslev:
  def __init__(self):
    self.points = []
    self.lines = []
    self.spanning_points = []

  def init(self, q, diff_mat, vi, maxlevel = 2, prime = False):
    def empty_adjacencies():
      return Adjacencies(below = [tuple() for i in range(maxlevel+1)],
                 above = [set() for i in range(maxlevel+1)],
                 adjacent = set())
    self.points = [collections.defaultdict(empty_adjacencies) for i in range(maxlevel + 1)]
    self.lines = [collections.defaultdict(empty_adjacencies) for i in range(maxlevel + 1)]
    if vi != 0:
      diff_mat = rotate(diff_mat, vi)
    self.q = q
    self.delta = q**2 + q + 1
    self.diff_mat = diff_mat
    self.prime = prime
    d = diff_sets(diff_mat, typ = dict)
    nd = [set((-x) % self.delta for x in ds.keys()) for ds in d]
    flags = [set() for i in range(maxlevel + 1)]
    for a0 in range(self.delta):
      for e in diff_mat:
        b0 = (a0 + e[0]) % self.delta
        flags[1].add(((b0,), (a0,)))
        if maxlevel <= 1:
          continue
        for a2 in set(range(self.delta)) - nd[2]:
          for f in diff_mat:
            try:
              h = d[2][(f[2] - e[2] - a2) % self.delta]
            except KeyError:
              continue
            for g in diff_mat:
              b1 = (e[1] - f[1] + g[1]) % self.delta
              if not b1 in set(range(self.delta)) - set(d[1].keys()):
                continue
              flags[2].add(((b0,b1),(a0,a2)))
              if maxlevel <= 2:
                continue
              for a1 in set(range(self.delta)) - nd[1]:
                for k in diff_mat:
                  for l in diff_mat:
                    if not (l[1] - h[1] - a1) % self.delta in d[1].keys():
                      continue
                    if not (-g[0] + k[0] + f[0] - h[0] + l[0]) % self.delta in d[0].keys():
                      continue
                    for m in d[2].keys():
                      b2 = (g[2] - k[2] + m) % self.delta
                      if b2 in set(range(self.delta)) - set(d[2].keys()):
                        flags[3].add(((b0,b1,b2),(a0,a2,a1)))
    for level, level_flags in enumerate(flags):
      for point, line in level_flags:
        self.points[level][point].adjacent.add(line)
        self.lines[level][line].adjacent.add(point)
    for pt in self.points[maxlevel]:
      for level in range(1, maxlevel+1):
        for sublevel in range(1,level+1):
          self.points[level][pt[:level]].below[sublevel]=pt[:sublevel]
          self.points[sublevel][pt[:sublevel]].above[level].add(pt[:level])
    for ln in self.lines[maxlevel]:
      for level in range(1, maxlevel+1):
        for sublevel in range(1,level+1):
          self.lines[level][ln[:level]].below[sublevel]=ln[:sublevel]
          self.lines[sublevel][ln[:sublevel]].above[level].add(ln[:level])

  def init_spanning_points(self, maxlevel = 1):
    if maxlevel > 1:
      raise NotImplemented, 'Spanning points for higher level'
    if len(self.spanning_points) >= maxlevel + 1:
      return
    self.spanning_points = [[] for i in range(maxlevel+1)]
    chosen = []
    span_pts, span_lns = dict(), dict()
    possible = set(self.points[maxlevel].keys())
    preferred = set(self.points[maxlevel].keys())
    while (possible):
      if preferred:
        pt = next(iter(preferred))
      else:
        pt = next(iter(possible))
      chosen.append(pt)
      span_pts[pt] = None
      span_pts, span_lns = self.span(span_pts, span_lns, maxlevel)
      possible -= set(span_pts.keys())
      preferred &= possible
      for ln in span_lns:
        preferred -= self.lines[maxlevel][ln].adjacent
    self.spanning_points[maxlevel] = chosen
[...]
  def gap_graph(self, level, lower_level = 1, out_file = sys.stdout, variable_postfix = ''):
    pt_lst = list(self.points[level].keys())
    ln_lst = list(self.lines[level].keys())
    pt_dict = { pt: pti+1 for pti, pt in enumerate(pt_lst) }
    ln_dict = { ln: lni+len(pt_lst)+1 for lni, ln in enumerate(ln_lst) }
    def pt_str(pt, ptln):
      return '["%s", %s]' % (ptln, ', '.join(str(n) for n in pt))
    out_file.write('q := %d;\n' % self.q);
    out_file.write('vertices%s := [%s, %s];\n' %
               (variable_postfix,
              ', '.join(pt_str(pt, 'p') for pt in self.points[level].keys() if pt[0] == 0),
              ', '.join(pt_str(ln, 'l') for ln in self.lines[level].keys() if ln[0] == 0)))
    out_file.write('edges%s := [%s];\n' %
               (variable_postfix,
              ', '.join('[%s, %s]' % (pt_str(pt, 'p'), pt_str(ln, 'l'))
                    for pt, adj in self.points[level].items() if pt[0] == 0
                    for ln in adj.adjacent)))
[...]
  def span(self, pts, lns, level, image_level = None):
    if image_level == None:
      image = lambda ptln, pt1, pt2 : None
    else:
      def image(ptln, obj1, obj2):
        if ptln == 'pt':
          lines = self.lines[image_level]
        else:
          lines = self.points[image_level]
        joint = lines[obj1].adjacent & lines[obj2].adjacent
        assert len(joint) == 1, '(Dual) points not on one (dual) line.'
        return next(iter(joint))
    span_pts, span_lns = pts, lns
    new_pts, new_lns = dict(pts), dict(lns)
    while new_pts or new_lns:
      for ptln, points, lines, span_points, span_lines, new_points, new_lines in \
        (('ln', self.points[level], self.lines[level], span_pts, span_lns, new_pts, new_lns),
         ('pt', self.lines[level], self.points[level], span_lns, span_pts, new_lns, new_pts)):
        for (pt1, im1), (pt2, im2) in itertools.product(new_points.items(), span_points.items()):
          if pt1 in new_points and pt2 in new_points and pt1 > pt2:
            continue
          if points[pt1].below[1] == points[pt2].below[1]:
            continue
          joint = points[pt1].adjacent & points[pt2].adjacent
          assert len(joint) == 1, '(Dual) points not on one (dual) line'
          new_ln = next(iter(joint))
          ln_img = image(ptln, im1, im2)
          if new_ln in span_lines:
            if span_lines[new_ln] != ln_img:
              return dict(), dict()
          else:
            new_lines[new_ln] = ln_img
            span_lines[new_ln] = ln_img
        new_points.clear()
    return span_pts, span_lns

  def splits(self, level, lower_level = 1, equivariant_only = False):
    global projected_pts, projected_lns
    result = []
    self.init_spanning_points(lower_level)
    for upper_pts in itertools.product(*[self.points[lower_level][pt].above[level]
                       for pt in self.spanning_points[lower_level]]):
      pts = {pt : upper_pt for pt, upper_pt in
            zip(self.spanning_points[lower_level], upper_pts)}
      span_pts, span_lns = self.span(pts, dict(), lower_level, level)
      if len(span_pts) == len(self.points[lower_level]):
        result.append((span_pts, span_lns))
    return result

  def chambers_of_some_apartment(self, level):
    self.init_spanning_points(1)
    lifts = [next(iter(self.points[1][pt].above[level])) for pt in self.spanning_points[1][:3]]
    for pta, ptb in itertools.permutations(lifts, 2):
      yield (pta, next(iter(self.points[level][pta].adjacent & self.points[level][ptb].adjacent)))
    return

  def enough_roots(self, level):
    for pt, ln in self.chambers_of_some_apartment(level = level):
      for bdry_ln in self.points[level][pt].adjacent:
        if self.lines[level][bdry_ln].below[1] != self.lines[level][ln].below[1]:
          yield (bdry_ln, pt, ln)
    return

  def partial_root_group_elts(self, level, bdry_ln, pt, ln):
    fix_root_pt_map = {opt : opt for opt in self.lines[level][ln].adjacent}
    fix_root_ln_map = {oln : oln for oln in self.points[level][pt].adjacent}
    other_pts = set(other_pt for other_pt in self.lines[level][bdry_ln].adjacent
            if not self.points[level][pt].below[1] == self.points[level][other_pt].below[1])
    base_pt = other_pts.pop()
    for other_pt in other_pts:
      pt_map, ln_map = dict(fix_root_pt_map), dict(fix_root_ln_map)
      pt_map[base_pt] = other_pt
      yield pt_map, ln_map
    return
  
  def check_root_group(self, level, bdry_ln, pt, ln):
    for pt_map, ln_map in self.partial_root_group_elts(level, bdry_ln, pt, ln):
      pt_map, ln_map = self.span(pt_map, ln_map, level, level)
      if len(pt_map) < len(self.points[level]):
        return False
    return True

  def moufang(self, level):
    for bdry_ln, pt, ln in self.enough_roots(level):
      if not self.check_root_group(level, bdry_ln, pt, ln):
        return False
    return True
        
  def stabilizers(self, level, basename, everything = False, skip_gap = False):
    gap_filename = 'gap_graph/%s.gap' % basename
    out_filename = 'gap_graph/%s.out' % basename
    ds = diff_sets(self.diff_mat)[0]
    dsf = DiffSetFactory(self.q)
    m, s = dsf.aut_diff_set(ds, frobenius_only = True)[1]
    def encode_permutation(pimages, limages):
      return '[%s, %s]' % (', '.join('[["p", %d], ["p", %d]]' % (x, ximg)
                       for x, ximg in enumerate(pimages)),
                 ', '.join('[["l", %d], ["l", %d]]' % (x, ximg)
                       for x, ximg in enumerate(limages)))
    pimages = tuple((m*x + s) % self.delta for x in range(self.delta))
    limages = tuple(m*x % self.delta for x in range(self.delta))
    if not os.path.exists('gap_graph'):
      os.mkdir('gap_graph')
    if not skip_gap:
      with open(gap_filename, 'w') as gap_file:
        self.gap_graph(level, out_file = gap_file)
        gap_file.write('everything := %s;\n' % str(everything).lower());
        gap_file.write('gencoded := %s;\n' % (encode_permutation(pimages, limages)))
        with open(HJELMSLEV_GAP, 'r') as stab_file:
          for line in stab_file:
            gap_file.write(line)
        with open(STABILIZER_GAP, 'r') as stab_file:
          for line in stab_file:
            gap_file.write(line)
        gap_file.write('QUIT_GAP();\n')
      os.system('gap %s > %s' % (gap_filename, out_filename))
    stabilizers = {}
    with open(out_filename, 'r') as out_file:
      content = out_file.read()
      matches = re.finditer('\n([^\n ]+) has order (\d+)', content)
      for match in matches:
        stabilizers[match.group(1)] = int(match.group(2))
    return stabilizers
[...]

